Deep Complex Networks for Protocol-Agnostic Radio Frequency Device Fingerprinting in the Wild

Researchers have demonstrated various techniques for fingerprinting and identifying devices. Previous approaches have identified devices from their network traffic or transmitted signals while relying on software or operating system specific artifacts (e.g., predictability of protocol header fields) or characteristics of the underlying protocol (e.g.,frequency offset). As these constraints can be a hindrance in real-world settings, we introduce a practical, generalizable approach that offers significant operational value for a variety of scenarios, including as an additional factor of authentication for preventing impersonation attacks. Our goal is to identify artifacts in transmitted signals that are caused by a device's unique hardware "imperfections" without any knowledge about the nature of the signal. We develop RF-DCN, a novel Deep Complex-valued Neural Network (DCN) that operates on raw RF signals and is completely agnostic of the underlying applications and protocols. We present two DCN variations: (i) Convolutional DCN (CDCN) for modeling full signals, and (ii) Recurrent DCN (RDCN) for modeling time series. Our system handles raw I/Q data from open air captures within a given spectrum window, without knowledge of the modulation scheme or even the carrier frequencies. While our experiments demonstrate the effectiveness of our system, especially under challenging conditions where other neural network architectures break down, we identify additional challenges in signal-based fingerprinting and provide guidelines for future explorations. Our work lays the foundation for more research within this vast and challenging space by establishing fundamental directions for using raw RF I/Q data in novel complex-valued networks.

==> move.sh <==
#/bin/bash  
mv ./conclusion.tex.2 conclusion.tex
mv ./discussion.tex.2 discussion.tex
mv paper.tex.2  paper.tex
mv related.tex.2 related.tex
mv appendix.tex.2  appendix.tex
mv abstract.tex.2 abstract.tex
mv background.tex.2 background.tex
mv methodology.tex.2  methodology.tex
mv intro.tex.2 intro.tex
mv hyperparameters.tex.2 hyperparameters.tex
mv dataset.tex.2  dataset.tex
mv evaluation.tex.2 evaluation.tex

